The Frobenius and factor universality problems of the Kleene star of a finite set of words

We solve open problems concerning the Kleene star $L^*$ of a finite set $L$ of words over an alphabet $\Sigma$. The \emph{Frobenius monoid} problem is the question for a given finite set of words $L$, whether the language $L^*$ is cofinite. We show that it is PSPACE-complete. We also exhibit an infinite family of sets $L$ such that the length of the longest words not in $L^*$ (when $L^*$ is cofinite) is exponential in the length of the longest words in $L$ and subexponential in the sum of the lengths of words in $L$. The \emph{factor universality} problem is the question for a given finite set of words $L$, whether every word over $\Sigma$ is a factor (substring) of some word from $L^*$. We show that it is also PSPACE-complete. Besides that, we exhibit an infinite family of sets $L$ such that the length of the shortest words not being a factor of any word in $L^*$ is exponential in the length of the longest words in $L$ and subexponential in the sum of the lengths of words in $L$. This essentially settles in the negative the longstanding Restivo's conjecture (1981) and its weak variations. All our solutions base on one shared construction, and as an auxiliary general tool, we introduce the concept of \emph{set rewriting systems}. Finally, we complement the results with upper bounds.

==> generator.py <==
#!/usr/bin/python3
import random

print('Give the length of the binary counter:')
n = int(input())

language = []

# Words going to f_x.
language += ['1' + '0' * x for x in range(0,n)]
language += ['0'*n + '0' + '0'*x for x in range(0,n)]
language += ['0'*i + '1'*j + '0' + '0'*k + '1' + '0'*x for i in range(1,n+1)
                                                     for j in range(1,n)
                                                     for k in range(0,n)
                                                     for x in range(0,n)]

language += ['0' * i + '1'*n + '0'*k + '1' + '0'*x for i in range(1,n+1)
                                                 for k in range(0,n)
                                                 for x in range(0,n)]

language += ['0'*i + '1'*j + '0' + '0'*n + '0' + '0'*x for i in range(1,n+1)
                                                     for j in range(1,n)
                                                     for x in range(0,n)]
language += ['0'*i + '1'*n + '0'*n + '0' + '0'*x for i in range(1,n+1)
                                               for x in range(0,n)]

# Words from r_j(q_j).
language += ['0'*j + '1'*j + '0' + '0'*(n-k) for j in range(1,n)
                                           for k in range(1,j)]
language += ['0'*n + '1'*n + '0'*(n-k) for k in range(1,n)]


# Words from r_j(q_i) for i < j.
language += ['0'*i + '1'*j + '0' + '0' * (n-k) for j in range(1,n) 
                                             for i in range(1,j) 
                                             for k in range(1,n+1)]
language += ['0'*i + '1'*n + '0' *(n-k) for i in range(1,n)
                                      for k in range(1,n+1)]

# Words from r_j(q_i) for i > j.
language += ['0'*i + '1'*j + '0' + '0'*(n-i) for j in range(1,n) 
                                           for i in range(j+1,n+1)]

print('The language consists of:')
print(*language)
longest_word = max(language,key=lambda x:len(x))
print('Longest word in the language:',longest_word,'(len:',len(longest_word),')')
print('Sum of the words lengths:',sum(map(len,language)))

# Returns the index of the only rule that 
# is decreasing the counter value of the state.
# The state is represented as a string of symbols '1' and '0'.
# If there is '1' on the i-th position of the string, then 
# the i-th element of the rewriting system is currently active (in the current subset).
def ruleIndex(state):
    for i in range(len(state)):
        if state[n-i-1] == '1':
            return i

# Applies the rule to the state of the set rewriting system.
def applyRule(state,rule):
    res = list(state)
    for i in range(rule):
        res[n-i-1] = '1'
    res[n-rule-1] = '0'
    return ''.join(res) 

# Create the incompletable word by appending prefix 1^n 0^n to a simulating word.
prefix ='1'*n + '0'*n
simulating_word = ''
state='1'*n
while '1' in state:
    rule = ruleIndex(state)
    if rule == n-1:
        simulating_word += '1'*n
    else:
        simulating_word += '1'*(rule+1) + '0'
    simulating_word += '0'*n
    state = applyRule(state,rule)
word = prefix + simulating_word + '1'
print('The shortest incompletable word:',word,'(len:',len(word),')')
print('The simulating word:',simulating_word,'(len:',len(simulating_word),')')

# Checks if the word belongs to the star of the given language.
# This function returns None if the word cannot be created; otherwise, it returns a string
# which is the word split by space so that every word is in the language.
# This could be implemented much faster using a hash map to store the language.
def inStar(word, language):
    creatable = [None] * (len(word)+1)
    creatable[0] = ''
    for i in range(1,len(word)+1):
        for w in language:
            if i - len(w) < 0:
                continue
            if creatable[i - len(w)] is not None and word[i-len(w):i] == w:
                creatable[i] = creatable[i - len(w)] + ' ' + w
                break
    return creatable[len(word)]

# Check if the word is a factor of a word from a star of a given language.
# This function returns None if the word cannot be created; otherwise, it returns a string
# which corresponds to a way of creating the word from the words in the language.
# This could be implemented much faster using a hash map to store the language.
def isStarFactor(word, language):
    max_word_len = max(map(len,language))
    for i in range(max_word_len):
        begin = word[:i]
        is_begin_suffix = False
        begin_word = None
        for w in language:
            if begin + '#' in w + '#':
                is_begin_suffix = True
                begin_word = w
                break
        if not is_begin_suffix:
            continue
        for j in range(1,max_word_len-i+2):
            end = word[-j:]
            is_end_prefix = False
            end_word = None
            for w in language:
                if '#' + end in '#' + w:
                    is_end_prefix = True
                    end_word = w
                    break
            if not is_end_prefix:
                continue
            res = inStar(word[i:-j], language) 
            if res is not None:
                begRepr = '' if i == 0 else begin_word[:-i] + '|' + begin_word[-i:] + ' '
                endRepr = '' if j == 0 else ' ' + end_word[:j] + ('|' + end_word[j:] if j != len(end_word) else '')
                return  begRepr + res + endRepr
    return None

# Check if our incompletable word is really incompletable.
exists = isStarFactor(word, language)
if exists is not None:
    print('Word',word,'is completable. There is something wrong. Here is how to create it:', exists)

# Creating some random words, that are shorter than the simulating word.
print('Here are some shorter words and how to create them in the language:')
for _ in range(10):
    length = random.randint(1,len(simulating_word)-1)
    number = random.randint(0,2**length-1)
    wordToCheck = bin(number)[2:]
    wordToCheck = '0'*(length - len(wordToCheck)) + wordToCheck
    print('Word',wordToCheck,'can be created as:',isStarFactor(wordToCheck, language))
print('Word','01'+simulating_word+'1','can be created as:',isStarFactor('01'+simulating_word, language))

counter = 0
max_counter = 2**(2*n+1)-1

# Check shorter prefixes, assuming that there must be a simulating word inside our word.
print('Checking different prefixes, that when appended to the simulating word followed by 1, make an incompletable word.')
for i in range(1,2*n+1):
    for x in range(2**i):
        prefix = bin(x)[2:]
        prefix = '0'*(i - len(prefix)) + prefix
        wordToCheck = prefix + simulating_word + '1'
        exists = isStarFactor(wordToCheck, language)
        if exists is None and len(wordToCheck) <= len(word):
            print('Word ',wordToCheck,' is incompletable. Its length is ',len(wordToCheck),'.',sep='',end='')
            print(' It was found using prefix ',prefix,'.',sep='')
        counter += 1
        if counter % 10000 ==0:
            print(counter * 100 / max_counter,'% complete.',sep='')
print('Prefixes checked.')

# Check that there are no other incompletable words of length smaller or equal than our word.
counter = 0
max_counter = 2**(len(word)+1)-1
print('Check that there are no other incompletable words of length smaller or equal than our word.')
for i in range(1,len(word)+1):
    for x in range(2**i):
        wordToCheck = bin(x)[2:]
        wordToCheck = '0'*(i-len(wordToCheck)) + wordToCheck
        exists = isStarFactor(wordToCheck, language)
        if exists is None and len(wordToCheck) <= len(word):
            print('Word ',wordToCheck,' is incompletable. Its length is ',len(wordToCheck),'.',sep='',end='')
            if simulating_word in wordToCheck:
                print(' It contains a simulating word.')
            else:
                print(' It does not contain a simulating word. Something is wrong.')
        counter += 1
        if counter % 10000 == 0:
            print(counter * 100 / max_counter,'% complete.',sep='')

